Practical Trade-Offs for the Prefix-Sum Problem

Given an integer array A, the prefix-sum problem is to answer sum(i) queries that return the sum of the elements in A[0..i], knowing that the integers in A can be changed. It is a classic problem in data structure design with a wide range of applications in computing from coding to databases. In this work, we propose and compare several and practical solutions to this problem, showing that new trade-offs between the performance of queries and updates can be achieved on modern hardware.

==> blocked_fentree.cpp <==
int64_t sum(uint64_t i) const {
    uint64_t j = i / b + 1, k = i % b;
    int64_t sum = Node(ptr + (j - 1) * Node::size).sum(k);
    while ((j &= j - 1)) sum += Node(ptr + (j - 1) * Node::size).sum(b - 1);
    return sum;
}

void update(uint64_t i, int64_t delta) {
    uint64_t j = i / b + 1, k = i % b;
    Node(ptr + (j - 1) * Node::size).update(k, delta);
    while ((j += j & -j) <= blocks) Node(ptr + (j - 1) * Node::size).update(0, delta);
}


==> blocked_fentree.hpp <==
template <typename Node>
struct fenwick_tree_blocked {
    static const uint64_t b = Node::fanout;

    void build(int64_t const* input, uint64_t n) {
        blocks = ceil(static_cast<double>(n) / b);
        vector<int64_t> tmp(blocks);

        auto sum = [&](uint64_t block) {
            int64_t s = tmp[block];
            uint64_t base = block * b;
            for (uint64_t i = 1; i != b; ++i) s += input[base + i];
            return s;
        };

        for (uint64_t i = 0; i != blocks; ++i) tmp[i] = input[i * b];
        for (uint64_t step = 2; step <= blocks; step *= 2)
            for (uint64_t i = step - 1; i < blocks; i += step)
                tmp[i] += sum(i - step / 2);

        vector<int64_t> node(b);
        tree.resize(blocks * Node::size);
        ptr = tree.data();
        uint8_t* out = tree.data();
        for (uint64_t i = 0, base = 0; i != blocks; ++i, base += b) {
            node[0] = tmp[i];
            for (uint64_t k = 1; k != b and base + k < n; ++k) node[k] = input[base + k];
            Node::build(node.data(), out);
            out += Node::bytes;
        }
    }

    int64_t sum(uint64_t i) const {
        uint64_t j = i / b + 1, k = i % b;
        int64_t sum = Node(ptr + (j - 1) * Node::size).sum(k);
        while ((j &= j - 1)) sum += Node(ptr + (j - 1) * Node::size).sum(b - 1);
        return sum;
    }

    void update(uint64_t i, int64_t delta) {
        uint64_t j = i / b + 1, k = i % b;
        Node(ptr + (j - 1) * Node::size).update(k, delta);
        while ((j += j & -j) <= blocks) Node(ptr + (j - 1) * Node::size).update(0, delta);
    }

private:
    uint64_t blocks;
    uint8_t* ptr;
    vector<uint8_t> tree;
};

==> brachy_branchfree_switch_by_level_xor/plot_timings.py <==
#!/bin/python

import sys, json, argparse, math
import numpy as np
import matplotlib.pyplot as plt
plt.style.use('ggplot')
plt.rcParams['axes.facecolor'] = '#f7f7f7'

from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.ticker import FuncFormatter

fig, ax = plt.subplots(figsize = (9,3.5)) # 4,2.5
plt.margins(0.02)

parser = argparse.ArgumentParser()
parser.add_argument('input_filename', type = str, help = "Input json filename.")
parser.add_argument('output_filename', type = str, help = "Output filename.")
parser.add_argument('operation', type = str, help = "Operation. Either Sum or Update")
parser.add_argument('from_point', type = int, help = "From point of index 'from_point'.")
parser.add_argument('to_point', type = int, help = "To point of index 'to_point'.")
parser.add_argument('types', metavar='types', type = str, nargs='+',
                    help = 'types to plot')

args = parser.parse_args()


ax.set_ylabel('nanosecs/' + args.operation, fontsize = 10
    # , fontweight='bold'
    )
ax.set_xlabel('n', fontsize = 10)
ax.set_xscale('log', basex = 2)
# ax.set_yscale('log', basey = 2)


y = {}
min = np.Inf
max = -np.Inf
with open(args.input_filename) as f:
    for line in f:
        parsed_line = json.loads(line)
        type = parsed_line["type"]
        if type in args.types:
            y[type] = parsed_line["timings"][args.from_point:args.to_point]
            m = np.min(y[type])
            if m < min:
                min = m
            mm = np.max(y[type])
            if mm > max:
                max = mm

# x = []
# n = pow(2, args.min_log2)
# for i in range(offset_min, offset_max):
#     x.append(n)
#     n *= 2

x = []
base = math.pow(10, 1.0 / 10)
for i in range(24 + args.from_point, 24 + args.to_point): # max is 91
    n = math.floor(math.pow(base, i))
    x.append(n)

num_ticks = 8
spany = (max + 0.01 * (max - min)) / num_ticks
yticks = []
for i in range(0, num_ticks + 1):
    yticks.append(int(i * spany))
ax.yaxis.set_ticks(yticks)

xlabels = []
n = int(math.log2(x[0])) + 1
max_n = x[len(x)-1]
val = math.pow(2, n)
xlabels.append(val)
while val < max_n:
    val = math.pow(2, n)
    xlabels.append(val)
    n += 1 # 2
ax.xaxis.set_ticks(xlabels)

ax.tick_params(axis = "x", labelsize = 9)
ax.tick_params(axis = "y", labelsize = 9)
m = 3

gray = '#969696'

# color, marker, alpha, name
info = {
    "fenwick_tree":                                             ["#31a354",'o', 1, r'FT', '-'],
    # "segment_tree_bottomup_switch_on_n":                        ["#252525",'v', 1, r'ST', '-'],
    "segment_tree_bottomup_branchy":                            ["#fe9929",'v', 1, r'ST branchy', '-'],
    "segment_tree_bottomup_branchfree":                         ["#fe9929",'v', 1, r'ST branch-free', '-'],

    # "segment_tree_bottomup_div1":               ["#9ecae1",'v', 1, r'ST div1', '-'],
    # "segment_tree_bottomup_div2":               ["#6baed6",'v', 1, r'ST div2', '-'],
    # "segment_tree_bottomup_div4":               ["#4292c6",'v', 1, r'ST div4', '-'],
    "segment_tree_bottomup_div8":               ["#2171b5",'v', 1, r'ST div8', '-'],
    # "segment_tree_bottomup_div16":              ["#084594",'v', 1, r'ST div16', '-'],



    # "segment_tree_bottomup_mul2":               ["#ef3b2c",'v', 1, r'ST mul2', '-'],
    # "segment_tree_bottomup_mul4":               ["#cb181d",'v', 1, r'ST mul4', '-'],
    # "segment_tree_bottomup_mul8":               ["#99000d",'v', 1, r'ST mul8', '-'],


    "segment_tree_bottomup_leftsum_div8":       ["#084594",'v', 1, r'ST leftsum div8', '-'],
    "segment_tree_bottomup_leftsum_div82":      ["#9ecae1",'v', 1, r'ST leftsum cache boundaries', '-'],
}


lines = []
for i in range(0, len(y)):
    I = info[args.types[i]]
    timings = y[args.types[i]]
    lines.append(ax.plot(x, [t[1] for t in timings], zorder = 1, color = I[0], alpha = I[2], linewidth = 1.1,
        marker = I[1],
        markersize = m, linestyle = I[4]))


for i in range(0, len(y)):
    I = info[args.types[i]]
    timings = y[args.types[i]]
    lines.append(ax.fill_between(x, [t[0] for t in timings], [t[2] for t in timings], zorder = 1, color = I[0], alpha = 0.3, interpolate = False, linewidth = 0.1))

ncol = 2
if len(args.types) == 3:
    ncol = 1
elif len(args.types) == 6:
    ncol = 3

ax.legend(
    ([info[args.types[i]][3] for i in range(0,len(args.types))]),
    # ncol=1, bbox_to_anchor=(0, 1),
    # loc='lower left',
    numpoints = 2,
    # loc = 'best',
    loc = 'upper left',
    ncol = ncol,
    fontsize = 9)

pp = PdfPages(args.output_filename + '.pdf')
pp.savefig(bbox_inches = 'tight')
pp.close()


==> brachy_branchfree_switch_by_level_xor/sum.cpp <==
static const uint64_t LEVEL3_CACHE_SIZE = 16777216;
static const uint64_t T =
    (LEVEL3_CACHE_SIZE / sizeof(int64_t)) / 8;  // LEVEL2_CACHE_SIZE on xor.di.unipi.it

int64_t sum(uint64_t i) const {
    uint64_t p = m_begin + i;
    p -= (p >= m_tree.size()) * m_size;
    int64_t sum = m_tree[p];
    while (p > T) {
        if ((p & 1) == 0) sum += m_tree[p - 1];
        p = (p - 1) / 2;
    }
    while (p) {
        sum += ((p & 1) == 0) * m_tree[p - 1];
        p = (p - 1) / 2;
    }
    return sum;
}

==> cache_usage_histograms/plot_histograms.py <==
#!/bin/python

import sys, json, argparse, math
import numpy as np
import matplotlib.pyplot as plt
plt.style.use('ggplot')
plt.rcParams['axes.facecolor'] = '#f7f7f7'

from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.ticker import FuncFormatter

fig, ax = plt.subplots(figsize = (9,1.5)) # 4,2.5
plt.margins(0.02)

ax.set_ylabel('cache lines', fontsize = 9)
ax.set_xlabel('set number', fontsize = 9)

parser = argparse.ArgumentParser()
parser.add_argument('input_filename', type = str, help = "Input json filename.")
parser.add_argument('type', type = str, help = "Type: 'ft', 'ft_holes', 'st_td', 'st_bu'.")
args = parser.parse_args()


y = []
with open(args.input_filename) as f:
    for line in f:
        values = [int(x) for x in line.split(' ')]
        y.append(values)

x = []
for n in range(0, len(y[0])):
    x.append(n)

xlabels = []
val = 0
while val <= len(y[0]):
    xlabels.append(val)
    val += 8
ax.xaxis.set_ticks(xlabels)

ax.tick_params(axis = "x", labelsize = 9)
ax.tick_params(axis = "y", labelsize = 9)
m = 4

gray = '#5c5c5c'

# color, marker, alpha, name
info = {
    "ft":                   [gray, #"#de2d26",
        's', 1, r'FT', '-'],
    "ft_holes":             [gray, #"#31a354",
        'o', 1, r'FT with holes', '-'],
    "ft_blocked_64":        [gray, #"#de2d26",
        'o', 1, r'FT blocked 64', '-'],
    "ft_blocked_64_holes":  [gray, #"#31a354",
        'o', 1, r'FT blocked 64 with holes', '-'],
    "st_td":                [gray, #"#3182bd",
        'o', 1, r'ST top-down', '-'],
    "st_bu":                [gray, #"#fe9929",
        'o', 1, r'ST bottom-up', '-'],
}

# axes = plt.gca()
# axes.set_ylim([0, 1000])

lw = 6
ax.vlines(x, [0], y[0], color = info[args.type][0], alpha = 1, linewidth = lw)

# ax.legend(
#     ([info[args.type][3] for i in range(0,len(y))]),
#     # ncol=1, bbox_to_anchor=(0, 1),
#     # loc='lower left',
#     numpoints = 2,
#     # loc = 'best',
#     loc = 'upper right',
#     ncol = len(y),
#     fontsize = 9)

# pdf output
pp = PdfPages(args.type + '.pdf')
pp.savefig(bbox_inches = 'tight')
pp.close()


==> fenwick_tree_bary.cpp <==
int64_t sum(uint64_t i) const {
    i += 1;
    int64_t sum = 0;
    uint64_t offset = 0;

    for (uint64_t group = Height - 1, power = pow(b, Height - 1); group != 0;
         --group, power /= b) {
        uint64_t digit = (i >> (group * log2_b)) & digit_mask;
        if (digit != 0) {
            offset += digit * power;
            uint64_t block = offset / b - 1;
            sum += Node(ptr + block * Node::size).back();
        }
    }

    uint64_t digit = i & digit_mask;
    if (digit != 0) {
        offset += b;
        uint64_t block = offset / b - 1;
        sum += Node(ptr + block * Node::size).sum(digit - 1);
    }
    return sum;
}

void update(uint64_t i, int64_t delta) {
    uint64_t block = i / b;
    uint64_t digit = i & digit_mask;
    Node node(ptr + block * Node::size);
    node.update(digit, delta);
    if (digit != b - 1) node.update_back(delta);

    for (uint64_t power = b, group = 1, offset = block * b; group < Height;
         power *= b, ++group) {
        i >>= log2_b;
        uint64_t digit = i & digit_mask;
        uint64_t powers = b - digit - 1;
        for (uint64_t i = 0; i != powers; ++i) {
            offset += power;
            if (offset >= size) break;
            uint64_t block = offset / b;
            Node node(ptr + block * Node::size);
            node.update_back(delta);
        }
    }
}

==> fenwick_tree_bary.hpp <==
template <uint32_t Height, typename Node>
struct fenwick_tree_bary {
    static_assert(Height > 0);
    static const uint64_t b = Node::fanout;
    static_assert((b & (b - 1)) == 0);
    static const uint64_t log2_b = log2(b);
    static const uint64_t digit_mask = (1ULL << log2_b) - 1;

    void build(int64_t const* input, uint64_t n) {
        size = n;
        uint64_t blocks = ceil(static_cast<double>(n) / b) + 1;
        vector<int64_t> tmp(1 + blocks * b, 0);
        copy(input, input + n, tmp.begin() + 1);
        build(tmp.data(), 1, tmp.size() - 1, tmp.size() - 1);

        vector<int64_t> node(b);
        tree.resize(blocks * Node::size, 0);
        ptr = tree.data();
        uint8_t* out = tree.data();
        for (uint64_t i = 0, begin = 1; i != blocks; ++i, begin += b) {
	    uint8_t const* in = tmp.data() + begin;
            copy(in, in + b, node.data());
            Node::build(node.data(), out);
            out += Node::size;
        }
    }

    int64_t sum(uint64_t i) const;
    void update(uint64_t i, int64_t delta);

private:
    uint64_t size;
    uint8_t* ptr;
    vector<uint8_t> tree;

    void build(int64_t* input, uint64_t l, uint64_t r, uint64_t size) {
        assert(r > l);
        int64_t sum = 0;
        for (uint64_t power = b, begin = l; power < r - l + 1; power *= b) {
            uint64_t powers = (b * (power + 1)) / power - 1;
            uint64_t end = 0;
            for (uint64_t i = 0; i != powers and end != size; ++i) {
                end = begin + power - 1;
                if (end <= r) {
                    for (uint64_t j = begin; j <= end; ++j) sum += input[j];
                    input[end] = sum;
                }
                if (end > size) end = size;
                build(input, begin, end - 1, size);
                begin = end + 1;
            }
        }
    }
};


==> prefix_sums_paper copy/blocked_fentree.cpp <==
int64_t sum(uint64_t i) const {
    uint64_t j = i / b + 1, k = i % b;
    int64_t sum = Node(ptr + (j - 1) * Node::size).sum(k);
    while ((j &= j - 1)) sum += Node(ptr + (j - 1) * Node::size).sum(b - 1);
    return sum;
}

void update(uint64_t i, int64_t delta) {
    uint64_t j = i / b + 1, k = i % b;
    Node(ptr + (j - 1) * Node::size).update(k, delta);
    while ((j += j & -j) <= blocks) Node(ptr + (j - 1) * Node::size).update(0, delta);
}


==> prefix_sums_paper copy/blocked_fentree.hpp <==
template <typename Node>
struct fenwick_tree_blocked {
    static const uint64_t b = Node::fanout;

    void build(int64_t const* input, uint64_t n) {
        blocks = ceil(static_cast<double>(n) / b);
        vector<int64_t> tmp(blocks);

        auto sum = [&](uint64_t block) {
            int64_t s = tmp[block];
            uint64_t base = block * b;
            for (uint64_t i = 1; i != b; ++i) s += input[base + i];
            return s;
        };

        for (uint64_t i = 0; i != blocks; ++i) tmp[i] = input[i * b];
        for (uint64_t step = 2; step <= blocks; step *= 2)
            for (uint64_t i = step - 1; i < blocks; i += step)
                tmp[i] += sum(i - step / 2);

        vector<int64_t> node(b);
        tree.resize(blocks * Node::size);
        ptr = tree.data();
        uint8_t* out = tree.data();
        for (uint64_t i = 0, base = 0; i != blocks; ++i, base += b) {
            node[0] = tmp[i];
            for (uint64_t k = 1; k != b and base + k < n; ++k) node[k] = input[base + k];
            Node::build(node.data(), out);
            out += Node::bytes;
        }
    }

    int64_t sum(uint64_t i) const {
        uint64_t j = i / b + 1, k = i % b;
        int64_t sum = Node(ptr + (j - 1) * Node::size).sum(k);
        while ((j &= j - 1)) sum += Node(ptr + (j - 1) * Node::size).sum(b - 1);
        return sum;
    }

    void update(uint64_t i, int64_t delta) {
        uint64_t j = i / b + 1, k = i % b;
        Node(ptr + (j - 1) * Node::size).update(k, delta);
        while ((j += j & -j) <= blocks) Node(ptr + (j - 1) * Node::size).update(0, delta);
    }

private:
    uint64_t blocks;
    uint8_t* ptr;
    vector<uint8_t> tree;
};

==> prefix_sums_paper copy/brachy_branchfree_switch_by_level_xor/plot_timings.py <==
#!/bin/python

import sys, json, argparse, math
import numpy as np
import matplotlib.pyplot as plt
plt.style.use('ggplot')
plt.rcParams['axes.facecolor'] = '#f7f7f7'

from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.ticker import FuncFormatter

fig, ax = plt.subplots(figsize = (9,3.5)) # 4,2.5
plt.margins(0.02)

parser = argparse.ArgumentParser()
parser.add_argument('input_filename', type = str, help = "Input json filename.")
parser.add_argument('output_filename', type = str, help = "Output filename.")
parser.add_argument('operation', type = str, help = "Operation. Either Sum or Update")
parser.add_argument('from_point', type = int, help = "From point of index 'from_point'.")
parser.add_argument('to_point', type = int, help = "To point of index 'to_point'.")
parser.add_argument('types', metavar='types', type = str, nargs='+',
                    help = 'types to plot')

args = parser.parse_args()


ax.set_ylabel('nanosecs/' + args.operation, fontsize = 10
    # , fontweight='bold'
    )
ax.set_xlabel('n', fontsize = 10)
ax.set_xscale('log', basex = 2)
# ax.set_yscale('log', basey = 2)


y = {}
min = np.Inf
max = -np.Inf
with open(args.input_filename) as f:
    for line in f:
        parsed_line = json.loads(line)
        type = parsed_line["type"]
        if type in args.types:
            y[type] = parsed_line["timings"][args.from_point:args.to_point]
            m = np.min(y[type])
            if m < min:
                min = m
            mm = np.max(y[type])
            if mm > max:
                max = mm

# x = []
# n = pow(2, args.min_log2)
# for i in range(offset_min, offset_max):
#     x.append(n)
#     n *= 2

x = []
base = math.pow(10, 1.0 / 10)
for i in range(24 + args.from_point, 24 + args.to_point): # max is 91
    n = math.floor(math.pow(base, i))
    x.append(n)

num_ticks = 8
spany = (max + 0.01 * (max - min)) / num_ticks
yticks = []
for i in range(0, num_ticks + 1):
    yticks.append(int(i * spany))
ax.yaxis.set_ticks(yticks)

xlabels = []
n = int(math.log2(x[0])) + 1
max_n = x[len(x)-1]
val = math.pow(2, n)
xlabels.append(val)
while val < max_n:
    val = math.pow(2, n)
    xlabels.append(val)
    n += 1 # 2
ax.xaxis.set_ticks(xlabels)

ax.tick_params(axis = "x", labelsize = 9)
ax.tick_params(axis = "y", labelsize = 9)
m = 3

gray = '#969696'

# color, marker, alpha, name
info = {
    "fenwick_tree":                                             ["#31a354",'o', 1, r'FT', '-'],
    # "segment_tree_bottomup_switch_on_n":                        ["#252525",'v', 1, r'ST', '-'],
    "segment_tree_bottomup_branchy":                            ["#fe9929",'v', 1, r'ST branchy', '-'],
    "segment_tree_bottomup_branchfree":                         ["#fe9929",'v', 1, r'ST branch-free', '-'],

    # "segment_tree_bottomup_div1":               ["#9ecae1",'v', 1, r'ST div1', '-'],
    # "segment_tree_bottomup_div2":               ["#6baed6",'v', 1, r'ST div2', '-'],
    # "segment_tree_bottomup_div4":               ["#4292c6",'v', 1, r'ST div4', '-'],
    "segment_tree_bottomup_div8":               ["#2171b5",'v', 1, r'ST div8', '-'],
    # "segment_tree_bottomup_div16":              ["#084594",'v', 1, r'ST div16', '-'],



    # "segment_tree_bottomup_mul2":               ["#ef3b2c",'v', 1, r'ST mul2', '-'],
    # "segment_tree_bottomup_mul4":               ["#cb181d",'v', 1, r'ST mul4', '-'],
    # "segment_tree_bottomup_mul8":               ["#99000d",'v', 1, r'ST mul8', '-'],


    "segment_tree_bottomup_leftsum_div8":       ["#084594",'v', 1, r'ST leftsum div8', '-'],
    "segment_tree_bottomup_leftsum_div82":      ["#9ecae1",'v', 1, r'ST leftsum cache boundaries', '-'],
}


lines = []
for i in range(0, len(y)):
    I = info[args.types[i]]
    timings = y[args.types[i]]
    lines.append(ax.plot(x, [t[1] for t in timings], zorder = 1, color = I[0], alpha = I[2], linewidth = 1.1,
        marker = I[1],
        markersize = m, linestyle = I[4]))


for i in range(0, len(y)):
    I = info[args.types[i]]
    timings = y[args.types[i]]
    lines.append(ax.fill_between(x, [t[0] for t in timings], [t[2] for t in timings], zorder = 1, color = I[0], alpha = 0.3, interpolate = False, linewidth = 0.1))

ncol = 2
if len(args.types) == 3:
    ncol = 1
elif len(args.types) == 6:
    ncol = 3

ax.legend(
    ([info[args.types[i]][3] for i in range(0,len(args.types))]),
    # ncol=1, bbox_to_anchor=(0, 1),
    # loc='lower left',
    numpoints = 2,
    # loc = 'best',
    loc = 'upper left',
    ncol = ncol,
    fontsize = 9)

pp = PdfPages(args.output_filename + '.pdf')
pp.savefig(bbox_inches = 'tight')
pp.close()


==> prefix_sums_paper copy/brachy_branchfree_switch_by_level_xor/sum.cpp <==
static const uint64_t LEVEL3_CACHE_SIZE = 16777216;
static const uint64_t T =
    (LEVEL3_CACHE_SIZE / sizeof(int64_t)) / 8;  // LEVEL2_CACHE_SIZE on xor.di.unipi.it

int64_t sum(uint64_t i) const {
    uint64_t p = m_begin + i;
    p -= (p >= m_tree.size()) * m_size;
    int64_t sum = m_tree[p];
    while (p > T) {
        if ((p & 1) == 0) sum += m_tree[p - 1];
        p = (p - 1) / 2;
    }
    while (p) {
        sum += ((p & 1) == 0) * m_tree[p - 1];
        p = (p - 1) / 2;
    }
    return sum;
}

==> prefix_sums_paper copy/branch_free_sum_bottomup.cpp <==
int64_t sum(uint64_t i) const {
    uint64_t p = leaf(i);
    int64_t sum = tree[p];
    while (p) {
        uint64_t cmp = (p & 1) == 0;
        sum += cmp * tree[p - 1];
        p = (p - 1) / 2;
    }
    return sum;
}


==> prefix_sums_paper copy/branch_free_sum_topdown.cpp <==
int64_t sum(uint64_t i) const {
    uint64_t n = size;
    uint64_t m = (size - 1) / 2, p = 0;
    int64_t sum = 0;
    while (n != 1) {
        uint64_t cmp = i > m;
        p = 2 * p + 1;
        sum += cmp * tree[p];
        p += cmp;
	n /= 2;
        int64_t offset = cmp * n - n / 2;
        m += offset;
    }
    return sum + tree[p];
}


==> prefix_sums_paper copy/cache_usage_histograms/plot_histograms.py <==
#!/bin/python

import sys, json, argparse, math
import numpy as np
import matplotlib.pyplot as plt
plt.style.use('ggplot')
plt.rcParams['axes.facecolor'] = '#f7f7f7'

from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.ticker import FuncFormatter

fig, ax = plt.subplots(figsize = (9,1.5)) # 4,2.5
plt.margins(0.02)

ax.set_ylabel('cache lines', fontsize = 9)
ax.set_xlabel('set number', fontsize = 9)

parser = argparse.ArgumentParser()
parser.add_argument('input_filename', type = str, help = "Input json filename.")
parser.add_argument('type', type = str, help = "Type: 'ft', 'ft_holes', 'st_td', 'st_bu'.")
args = parser.parse_args()


y = []
with open(args.input_filename) as f:
    for line in f:
        values = [int(x) for x in line.split(' ')]
        y.append(values)

x = []
for n in range(0, len(y[0])):
    x.append(n)

xlabels = []
val = 0
while val <= len(y[0]):
    xlabels.append(val)
    val += 8
ax.xaxis.set_ticks(xlabels)

ax.tick_params(axis = "x", labelsize = 9)
ax.tick_params(axis = "y", labelsize = 9)
m = 4

gray = '#5c5c5c'

# color, marker, alpha, name
info = {
    "ft":                   [gray, #"#de2d26",
        's', 1, r'FT', '-'],
    "ft_holes":             [gray, #"#31a354",
        'o', 1, r'FT with holes', '-'],
    "ft_blocked_64":        [gray, #"#de2d26",
        'o', 1, r'FT blocked 64', '-'],
    "ft_blocked_64_holes":  [gray, #"#31a354",
        'o', 1, r'FT blocked 64 with holes', '-'],
    "st_td":                [gray, #"#3182bd",
        'o', 1, r'ST top-down', '-'],
    "st_bu":                [gray, #"#fe9929",
        'o', 1, r'ST bottom-up', '-'],
}

# axes = plt.gca()
# axes.set_ylim([0, 1000])

lw = 6
ax.vlines(x, [0], y[0], color = info[args.type][0], alpha = 1, linewidth = lw)

# ax.legend(
#     ([info[args.type][3] for i in range(0,len(y))]),
#     # ncol=1, bbox_to_anchor=(0, 1),
#     # loc='lower left',
#     numpoints = 2,
#     # loc = 'best',
#     loc = 'upper right',
#     ncol = len(y),
#     fontsize = 9)

# pdf output
pp = PdfPages(args.type + '.pdf')
pp.savefig(bbox_inches = 'tight')
pp.close()


==> prefix_sums_paper copy/fenwick_tree.hpp <==
struct fenwick_tree {
    void build(uint64_t const* input, uint64_t n) {
        tree.resize(n + 1, 0);
        copy(input, input + n, tree.begin() + 1);
        for (uint64_t step = 2; step <= n; step *= 2)
            for (uint64_t i = step; i <= n; i += step) tree[i] += tree[i - step / 2];
    }

    int64_t sum(uint64_t i) const {
        int64_t sum = 0;
        uint64_t p = i + 1;
        while (p) { sum += tree[p]; p &= p - 1; }
        return sum;
    }

    void update(uint64_t i, int64_t delta) {
        uint64_t p = i + 1;
        while (p < tree.size()) { tree[p] += delta; p += p & -p; }
    }

private:
    vector<int64_t> tree;
};


==> prefix_sums_paper copy/fenwick_tree_bary.cpp <==
int64_t sum(uint64_t i) const {
    i += 1;
    int64_t sum = 0;
    uint64_t offset = 0;

    for (uint64_t group = Height - 1, power = pow(b, Height - 1); group != 0;
         --group, power /= b) {
        uint64_t digit = (i >> (group * log2_b)) & digit_mask;
        if (digit != 0) {
            offset += digit * power;
            uint64_t block = offset / b - 1;
            sum += Node(ptr + block * Node::size).back();
        }
    }

    uint64_t digit = i & digit_mask;
    if (digit != 0) {
        offset += b;
        uint64_t block = offset / b - 1;
        sum += Node(ptr + block * Node::size).sum(digit - 1);
    }
    return sum;
}

void update(uint64_t i, int64_t delta) {
    uint64_t block = i / b;
    uint64_t digit = i & digit_mask;
    Node node(ptr + block * Node::size);
    node.update(digit, delta);
    if (digit != b - 1) node.update_back(delta);

    for (uint64_t power = b, group = 1, offset = block * b; group < Height;
         power *= b, ++group) {
        i >>= log2_b;
        uint64_t digit = i & digit_mask;
        uint64_t powers = b - digit - 1;
        for (uint64_t i = 0; i != powers; ++i) {
            offset += power;
            if (offset >= size) break;
            uint64_t block = offset / b;
            Node node(ptr + block * Node::size);
            node.update_back(delta);
        }
    }
}

==> prefix_sums_paper copy/fenwick_tree_bary.hpp <==
template <uint32_t Height, typename Node>
struct fenwick_tree_bary {
    static_assert(Height > 0);
    static const uint64_t b = Node::fanout;
    static_assert((b & (b - 1)) == 0);
    static const uint64_t log2_b = log2(b);
    static const uint64_t digit_mask = (1ULL << log2_b) - 1;

    void build(int64_t const* input, uint64_t n) {
        size = n;
        uint64_t blocks = ceil(static_cast<double>(n) / b) + 1;
        vector<int64_t> tmp(1 + blocks * b, 0);
        copy(input, input + n, tmp.begin() + 1);
        build(tmp.data(), 1, tmp.size() - 1, tmp.size() - 1);

        vector<int64_t> node(b);
        tree.resize(blocks * Node::size, 0);
        ptr = tree.data();
        uint8_t* out = tree.data();
        for (uint64_t i = 0, begin = 1; i != blocks; ++i, begin += b) {
	    uint8_t const* in = tmp.data() + begin;
            copy(in, in + b, node.data());
            Node::build(node.data(), out);
            out += Node::size;
        }
    }

    int64_t sum(uint64_t i) const;
    void update(uint64_t i, int64_t delta);

private:
    uint64_t size;
    uint8_t* ptr;
    vector<uint8_t> tree;

    void build(int64_t* input, uint64_t l, uint64_t r, uint64_t size) {
        assert(r > l);
        int64_t sum = 0;
        for (uint64_t power = b, begin = l; power < r - l + 1; power *= b) {
            uint64_t powers = (b * (power + 1)) / power - 1;
            uint64_t end = 0;
            for (uint64_t i = 0; i != powers and end != size; ++i) {
                end = begin + power - 1;
                if (end <= r) {
                    for (uint64_t j = begin; j <= end; ++j) sum += input[j];
                    input[end] = sum;
                }
                if (end > size) end = size;
                build(input, begin, end - 1, size);
                begin = end + 1;
            }
        }
    }
};


==> prefix_sums_paper copy/node64.hpp <==
struct node {
    static const uint64_t fanout = 64, size = 576;

    node(uint8_t* ptr)
        : summary(reinterpret_cast<int64_t*>(ptr))
        , keys(reinterpret_cast<int64_t*>(ptr) + 8)
    {}

    static void build(int64_t const* input, uint8_t* out);

    void update(uint64_t i, int64_t delta) {
        uint64_t j = i / 8, k = i % 8;
        __m256i U = _mm256_set1_epi64x(delta);

        __m256i msk_j0 = _mm256_load_si256((__m256i const*)(T + 8) + 2 * j + 0);
        __m256i msk_j1 = _mm256_load_si256((__m256i const*)(T + 8) + 2 * j + 1);
        __m256i U_j0 = _mm256_and_si256(U, msk_j0);
        __m256i U_j1 = _mm256_and_si256(U, msk_j1);
        __m256i dst_summary0 = _mm256_loadu_si256((__m256i const*)summary + 0);
        __m256i dst_summary1 = _mm256_loadu_si256((__m256i const*)summary + 1);
        _mm256_storeu_si256((__m256i*)summary + 0, _mm256_add_epi64(U_j0, dst_summary0));
        _mm256_storeu_si256((__m256i*)summary + 1, _mm256_add_epi64(U_j1, dst_summary1));

        __m256i msk_k0 = _mm256_load_si256((__m256i const*)T + 2 * k + 0);
        __m256i msk_k1 = _mm256_load_si256((__m256i const*)T + 2 * k + 1);
        __m256i U_k0 = _mm256_and_si256(U, msk_k0);
        __m256i U_k1 = _mm256_and_si256(U, msk_k1);
        __m256i dst_keys0 = _mm256_loadu_si256((__m256i const*)(keys + j * 8) + 0);
        __m256i dst_keys1 = _mm256_loadu_si256((__m256i const*)(keys + j * 8) + 1);
        _mm256_storeu_si256((__m256i*)(keys + j * 8) + 0, _mm256_add_epi64(U_k0, dst_keys0));
        _mm256_storeu_si256((__m256i*)(keys + j * 8) + 1, _mm256_add_epi64(U_k1, dst_keys1));
    }

    int64_t sum(uint64_t i) const { return summary[i / 8] + keys[i]; }

private:
    int64_t *summary, *keys;
};


==> prefix_sums_paper copy/node64_restricted.hpp <==
struct node {
    static const uint64_t fanout = 64, size = 721;

    node(uint8_t* ptr)
        : summary(reinterpret_cast<int64_t*>(ptr))
        , keys(reinterpret_cast<int64_t*>(ptr) + 8)
        , summary_buffer(reinterpret_cast<int16_t*>(ptr) + 288)
        , keys_buffer(reinterpret_cast<int16_t*>(ptr) + 296)
        , updates(ptr + size - 1)
    {}

    static void build(int64_t const* input, uint8_t* out);

    void update(uint64_t i, int8_t delta) {
        uint64_t j = i / 8, k = i % 8;
        __m128i U = _mm_set1_epi16(delta);

        __m128i msk_j = _mm_load_si128((__m128i const*)(T + 8) + j);
        __m128i U_j = _mm_and_si128(U, msk_j);
        __m128i dst_summary_buffer = _mm_loadu_si128((__m128i const*)summary_buffer);
        _mm_storeu_si128((__m128i*)summary_buffer, _mm_add_epi16(U_j, dst_summary_buffer));

        __m128i msk_k = _mm_load_si128((__m128i const*)T + k);
        __m128i U_k = _mm_and_si128(U, msk_k);
        __m128i dst_keys_buffer = _mm_loadu_si128((__m128i const*)keys_buffer + j);
        _mm_storeu_si128((__m128i*)keys_buffer + j, _mm_add_epi16(U_k, dst_keys_buffer));

        *updates += 1;
        if (*updates == 255) {
            for (uint64_t l = 0; l != 8; ++l) {
                summary[l] += summary_buffer[l];
                summary_buffer[l] = 0;
            }
            for (uint64_t l = 0; l != 64; ++l) {
                keys[l] += keys_buffer[l];
                keys_buffer[l] = 0;
            }
        }
    }

    int64_t sum(uint64_t i) const {
        return summary[i / 8] + keys[i] + summary_buffer[i / 8] + keys_buffer[i];
    }

private:
    int64_t *summary, *keys; int16_t *summary_buffer, *keys_buffer; uint8_t *updates;
};


==> prefix_sums_paper copy/segment_tree_bary.hpp <==
template <uint32_t Height, typename Node>
struct segment_tree_bary {
    static_assert(Height > 0);
    static const uint64_t b = Node::fanout;

    void build(int64_t const* input, uint64_t n) {
        uint64_t m = n, total_nodes = 0;
        nodes.resize(Height);
        for (int h = Height - 1; h >= 0; --h) {
            m = ceil(static_cast<double>(m) / b);
            nodes[h] = m;
	    total_nodes += m;
        }

        assert(m == 1);
        uint64_t tree_size = total_nodes * Node::size + 4 * Height;
        tree.resize(tree_size);
	ptr = tree.data();

        vector<int64_t> node(b);
	uint8_t* begin = tree.data() + tree_size;
        uint64_t step = 1;
        for (int h = Height - 1; h >= 0; --h, step *= b) {
            begin -= nodes[h] * Node::size;
	    uint8_t* out = begin;
            for (uint64_t i = 0, base = 0; i != nodes[h]; ++i) {
                for (int64_t& x : node) {
                    int64_t sum = 0;
                    for (uint64_t k = 0; k != step and base + k < n; ++k)
			sum += input[base + k];
                    x = sum;
		    base += step;
                }
                Node::build(node.data(), out);
		out += Node::size;
            }
        }
    }

    int64_t sum(uint64_t i) const;
    void update(uint64_t i, int64_t delta);

private:
    uint8_t* ptr;
    vector<uint32_t> nodes;
    vector<uint8_t> tree;
};


==> prefix_sums_paper copy/segment_tree_bottomup.hpp <==
struct segment_tree_bottomup {
    void build(int64_t const* input, uint64_t n) {
        uint64_t m = 2 * n - 1;
        tree.resize(m);
	size = n;
        begin = (1ULL << uint64_t(ceil(log2(n)))) - 1;
        uint64_t i = 0, j = 0;
        for (; begin + i != m; ++i) tree[begin + i] = input[i];
        for (; i != n; ++i, ++j)       tree[n - 1 + j] = input[i];
        visit(0);
    }

    int64_t sum(uint64_t i) const {
        uint64_t p = leaf(i);
        int64_t sum = tree[p];
        while (p) {
            if ((p & 1) == 0) sum += tree[p - 1]; // p is right child
            p = (p - 1) / 2;
        }
        return sum;
    }

    void update(uint64_t i, int64_t delta) {
        uint64_t p = leaf(i);
        while (p) {
            tree[p] += delta;
            p = (p - 1) / 2;
        }
    }

private:
    uint64_t size, begin; vector<int64_t> tree;

    uint64_t leaf(uint64_t i) const {
        uint64_t p = begin + i;
        p -= (p >= tree.size()) * size;
        return p;
    }

    int64_t visit(uint64_t p) {
        if (p >= m_tree.size()) return 0;
        if (p >= m_size - 1) return m_tree[p];
        int64_t l_sum = visit(2 * p + 1);
        int64_t r_sum = visit(2 * p + 2);
        return m_tree[p] = l_sum + r_sum;
    }
};


==> prefix_sums_paper copy/segment_tree_bottomup_leftsum.hpp <==
struct segment_tree_bottomup_leftsum {
    void build(int64_t const* input, uint64_t n);  // same as in Figure 3

    int64_t sum(uint64_t i) const {
        uint64_t p = leaf(i);
        uint64_t T = L2 - (size > L3) * (L2 - L1);
        int64_t sum = tree[p];
        while (p > T) {
            uint64_t parent = (p - 1) / 2;
            if ((p & 1) == 0) sum += tree[parent];
            p = parent;
        }
        while (p) {
            uint64_t parent = (p - 1) / 2;
            sum += ((p & 1) == 0) * tree[parent];
            p = parent;
        }
        return sum;
    }

    void update(uint64_t i, int64_t delta) {
        uint64_t p = leaf(i);
        uint64_t T = L2 - (size > L3) * (L2 - L1);
        tree[p] += delta;
        while (p > T) {
            uint64_t parent = (p - 1) / 2;
            if ((p & 1) == 1) tree[parent] += delta;
            p = parent;
        }
        while (p) {
            uint64_t parent = (p - 1) / 2;
            tree[parent] += ((p & 1) == 1) * delta;
            p = parent;
        }
    }

private:
    uint64_t size, begin;
    vector<int64_t> tree;

    uint64_t leaf(uint64_t i) const;  // same as in Figure 3

    int64_t visit(uint64_t p) {
        uint64_t l = 2 * p + 1;
        if (l >= tree.size()) return tree[p];
        int64_t l_sum = visit(l), r_sum = visit(l + 1);
        return (tree[p] = l_sum) + r_sum;
    }
};


==> prefix_sums_paper copy/segment_tree_topdown.hpp <==
struct segment_tree_topdown {
    void build(uint64_t const* input, uint64_t n) {
        size = 1ULL << uint64_t(ceil(log2(n)));
        tree.resize(2 * size - 1, 0);
        vector<int64_t> in(size, 0);
        copy(input, input + n, in.begin());
        visit(in.data(), 0, size - 1, 0);
    }

    int64_t sum(uint64_t i) const {
        uint64_t l = 0, h = size - 1, p = 0;
        int64_t sum = 0;
        while (l < h) {
            if (i == h) break;
            uint64_t m = (l + h) / 2;
            p = 2 * p + 1;
            if (i > m) { sum += tree[p]; l = m + 1; p += 1; }
            else h = m;
        }
        return sum + tree[p];
    }

    void update(uint64_t i, int64_t delta) {
        uint64_t l = 0, h = size - 1, p = 0;
        while (l < h) {
            tree[p] += delta;
            uint64_t m = (l + h) / 2;
            p = 2 * p + 1;
            if (i > m) { l = m + 1; p += 1; }            
            else h = m;
        }
        tree[p] += delta;
    }

private:
    uint64_t size; vector<int64_t> tree;

    int64_t visit(int64_t const* in, uint64_t l, uint64_t h, uint64_t p) {
        if (l == h) return tree[p] = in[l];
        uint64_t m = (l + h) / 2;
        int64_t l_sum = visit(in, l, m, 2 * p + 1);
        int64_t r_sum = visit(in, m + 1, h, 2 * p + 2);
        return tree[p] = l_sum + r_sum;
    }
};


==> prefix_sums_paper copy/segtree_bottomup_sum_two_loops.cpp <==
int64_t sum(uint64_t i) const {
    uint64_t p = leaf(i);
    int64_t sum = tree[p];
    while (p > T) {
        if ((p & 1) == 0) sum += tree[p - 1];  // branchy
        p = (p - 1) / 2;
    }
    while (p) {
        sum += ((p & 1) == 0) * tree[p - 1];  // branch-free
        p = (p - 1) / 2;
    }
    return sum;
}

==> prefix_sums_paper copy/segtree_bottomup_update_leftsum.cpp <==
void update(uint64_t i, int64_t delta) {
    uint64_t p = leaf(i);
    tree[p] += delta;
    while (p) {
        uint64_t parent = (p - 1) / 2;
        if ((p & 1) == 1) tree[parent] += delta;  // p is left child
        p = parent;
    }
}


==> prefix_sums_paper copy/truncated_fentree.hpp <==
template <typename Node>
struct fenwick_tree_truncated {
    static const uint64_t b = Node::fanout;

    void build(int64_t const* input, uint64_t n) {
        uint64_t blocks = ceil(static_cast<double>(n) / b);
        vector<int64_t> tmp(blocks);
        vector<int64_t> node(b);
        leaves.resize(blocks * Node::size);
        ptr = leaves.data();
        uint8_t* out = leaves.data();
        for (uint64_t i = 0, base = 0; i != blocks; ++i, base += b) {
            int64_t sum = 0;
            for (uint64_t k = 0; k != b and base + k < n; ++k) {
                node[k] = input[base + k];
                sum += node[k];
            }
            Node::build(node.data(), out);
            tmp[i] = sum;
            out += Node::size;
        }
        ft.build(tmp.data(), tmp.size());
    }

    int64_t sum(uint64_t i) const {
        uint64_t j = i / b, k = i % b;
        int64_t sum = Node(ptr + j * Node::size).sum(k);
        if (j > 0) sum += ft.sum(j - 1);
        return sum;
    }

    void update(uint64_t i, int64_t delta) {
        uint64_t j = i / b, k = i % b;
        ft.update(j, delta);
        Node(ptr + j * Node::size).update(k, delta);
    }

private:
    fenwick_tree ft;
    uint8_t* ptr;
    vector<uint8_t> leaves;
};


==> prefix_sums_paper copy/update4.cpp <==
static const uint64_t all1 = uint64_t(-1);

static const uint64_t T[4 * 4] = {
    0, all1, all1, all1,
    0, 0, all1, all1,
    0, 0, 0, all1,
    0, 0, 0, 0
};

void update(uint64_t i, int64_t delta) {
    __m256i U = _mm256_set1_epi64x(delta);
    __m256i msk = _mm256_load_si256((__m256i const*)T + i);
    __m256i K = _mm256_loadu_si256((__m256i const*)keys);
    U = _mm256_and_si256(U, msk);
    _mm256_storeu_si256((__m256i*)keys, _mm256_add_epi64(U, K));
}


==> segtree_bottomup_update_leftsum.cpp <==
void update(uint64_t i, int64_t delta) {
    uint64_t p = leaf(i);
    tree[p] += delta;
    while (p) {
        uint64_t parent = (p - 1) / 2;
        if ((p & 1) == 1) tree[parent] += delta;  // p is left child
        p = parent;
    }
}


==> truncated_fentree.hpp <==
template <typename Node>
struct fenwick_tree_truncated {
    static const uint64_t b = Node::fanout;

    void build(int64_t const* input, uint64_t n) {
        uint64_t blocks = ceil(static_cast<double>(n) / b);
        vector<int64_t> tmp(blocks);
        vector<int64_t> node(b);
        leaves.resize(blocks * Node::size);
        ptr = leaves.data();
        uint8_t* out = leaves.data();
        for (uint64_t i = 0, base = 0; i != blocks; ++i, base += b) {
            int64_t sum = 0;
            for (uint64_t k = 0; k != b and base + k < n; ++k) {
                node[k] = input[base + k];
                sum += node[k];
            }
            Node::build(node.data(), out);
            tmp[i] = sum;
            out += Node::size;
        }
        ft.build(tmp.data(), tmp.size());
    }

    int64_t sum(uint64_t i) const {
        uint64_t j = i / b, k = i % b;
        int64_t sum = Node(ptr + j * Node::size).sum(k);
        if (j > 0) sum += ft.sum(j - 1);
        return sum;
    }

    void update(uint64_t i, int64_t delta) {
        uint64_t j = i / b, k = i % b;
        ft.update(j, delta);
        Node(ptr + j * Node::size).update(k, delta);
    }

private:
    fenwick_tree ft;
    uint8_t* ptr;
    vector<uint8_t> leaves;
};

